Distribution Regression with Sample Selection, with an Application to Wage Decompositions in the UK

We develop a distribution regression model under endogenous sample selection. This model is a semi-parametric generalization of the Heckman selection model. It accommodates much richer effects of the covariates on outcome distribution and patterns of heterogeneity in the selection process, and allows for drastic departures from the Gaussian error structure, while maintaining the same level tractability as the classical model. The model applies to continuous, discrete and mixed outcomes. We provide identification, estimation, and inference methods, and apply them to obtain wage decomposition for the UK. Here we decompose the difference between the male and female wage distributions into composition, wage structure, selection structure, and selection sorting effects. After controlling for endogenous employment selection, we still find substantial gender wage gap -- ranging from 21% to 40% throughout the (latent) offered wage distribution that is not explained by composition. We also uncover positive sorting for single men and negative sorting for married women that accounts for a substantive fraction of the gender wage gap at the top of the distribution.

==> Figures/figure1-asymmetric-v3.R <==
# Modification of Figure 2 from Liu, Lafferty & Wasserman (2009), JMLR 10, 2295-2328

# X ~ NPN(mu, Sigma, f)
# p=2, mu = (0,0)', Sigma = (1 .5; .5 1), fj(xj) = aj*(1(xj>0)*|xj|^alphaj - tau*1(xj<0)*|xj|^alphaj)+ bj, fj'(xj) = aj*(1(xj>0)*alphaj*|xj|^(alphaj-1) + tau*1(xj<0)*alphaj*|xj|^(alphaj-1))
# p(x) = exp(-.5*(f(x)-mu)' * Sigma^(-1) * (f(x) - mu)) \prod_{j=1}^p |fj'(xj)|/[(2*pi)^(p/2) *det(Sigma)^(1/2)]


fx <- function(x,alpha,tau){return(sign(x)*abs(x)^alpha + tau*(x>0)*abs(x)^2)};
dfx <- function(x,alpha,tau){return(alpha*abs(x)^(alpha-1) + (x>0)*2*tau*abs(x))};
finv <- function(z,alpha,tau){
  xs <- c(-10000:10000)/1000;
  fz <- approxfun(fx(xs,alpha,tau),xs);
  return((z>=0)*fz(z)-(z<0)*abs(z)^(1/alpha))
  };
#px <- function(fxs,dfxs, p, mu, Sigma){return((1/(2*pi)^(p/2)*det(Sigma))*exp(-.5*diag(as.matrix(fxs) %*% solve(Sigma) %*% t(fxs)))*abs(dfxs[,1]*dfxs[,2]))}
px <- function(fxs,dfxs, p, mu, Sigma)
{ 
  pxs <- rep(0,nrow(fxs));
  constant <- (1/(sqrt(det(Sigma))*2*pi)^(p/2));
  Sigma.inv <- solve(Sigma);
  for (i in 1:nrow(fxs)) {
    pxs[i] <- constant*exp(-.5*((as.matrix(fxs[i,]) - mu) %*% Sigma.inv %*% t(fxs[i,] - mu)))*abs(dfxs[i,1]*dfxs[i,2]);     
  }
  return(pxs)
}
mu <- c(0,0);
Sigma <- matrix(c(1,0.7,0.7,1), ncol=2);

# Panel A

tau <- .1;
p <- 2;
x1 <- c(1:75)/30;
x1 <- c(rev(-x1),x1)
x2 <- x1;

# Calibration of a1 and b1;
alpha1 <- 0.9;
set.seed(888);
zs <- rnorm(1000000); 
xs <- finv(zs,alpha1,tau);
a1 <- 1/sd(xs,na.rm =T);
b1 <- -a1*mean(xs, na.rm =T);
f1 <- a1*fx(x1,alpha1,tau) + b1;
df1<- a1*dfx(x1,alpha1,tau); 

# Calibration of a1 and b1;
alpha2 <- 0.8;
xs <- finv(zs,alpha2,tau);
a2 <- 1/sd(xs,na.rm =T);
b2 <- -a2*mean(xs,na.rm =T);
f2 <- a2*fx(x2,alpha2,tau) + b2;
df2<- a2*dfx(x2,alpha2,tau); 

fxs  <- expand.grid(f1,f2);
dfxs <- expand.grid(df1,df2);

xs <- expand.grid(x1,x2);
pxs <- px(fxs,dfxs,p,mu,Sigma);

pdf(file = "/Users/ivan/Dropbox/Shared/DR-selection/Example-nonparanormal/figure1A-asymmetric-v2.pdf", color = TRUE, height=7, width=7, pointsize=10)
persp(x1,x2,matrix(pxs,ncol=length(x1)),  ylab = "v", xlab = "u", zlab = " ",
      xlim = c(-2.5, 2.5),  ylim = c(-2.5, 2.5),  zlim = c(0, max(pxs)), 
      lwd = 0.25,  nticks=6, ticktype = "detailed",
      col = "lightblue", theta=30,phi=50,shade=.25, cex.axis = 1, cex.lab = 1, lwd=1, lty=0);
title(main = expression(paste(tau,' = .1, ',alpha[u],' = .9, ', alpha[v],' = .8')));
dev.off();


# Panel B

x1 <- c(-75:75)/30;
tau <- .5;


# Calibration of a1 and b1;
alpha1 <- 1.2;
xs <- finv(zs,alpha1,tau);
a1 <- 1/sd(xs,na.rm=T);
b1 <- -a1*mean(xs,na.rm=T);
f1 <- a1*fx(x1,alpha1,tau) + b1;
df1<- a1*dfx(x1,alpha1,tau); 

# Calibration of a1 and b1;
alpha2 <- 0.8;
xs <- finv(zs,alpha2,tau);
a2 <- 1/sd(xs,na.rm=T);
b2 <- -a2*mean(xs,na.rm=T);
f2 <- a2*fx(x2,alpha2,tau) + b2;
df2<- a2*dfx(x2,alpha2,tau); 

fxs  <- expand.grid(f1,f2);
dfxs <- expand.grid(df1,df2);

xs <- expand.grid(x1,x2);
pxs <- px(fxs,dfxs,p,mu,Sigma);

pdf(file = "/Users/ivan/Dropbox/Shared/DR-selection/Example-nonparanormal/figure1B-asymmetric-v2.pdf", color = TRUE, height=7, width=7, pointsize=10)
persp(x1,x2,matrix(pxs,nrow=length(x1)),  ylab = "v", xlab = "u", zlab = " ",
      xlim = c(-2.5, 2.5),  ylim = c(-2.5, 2.5),  zlim = c(0, max(pxs)), 
      lwd = 0.25,  nticks=6, ticktype = "detailed",
      col = "lightblue", theta=30,phi=50,shade=.25, cex.axis = 1, cex.lab = 1, lwd=1, lty=0);
title(main = expression(paste(tau,' = .5, ',alpha[u],' = 1.2, ', alpha[v],' = .8')));

dev.off();


# plotB <- wireframe(pxs ~ xs[,1] + xs[,2],  ylab = expression(scriptstyle(v)), xlab = expression(scriptstyle(u)), 
#                    zlab = expression(scriptstyle(" ")),  xlim = c(-2.5, 2.5),  ylim = c(-2.5, 2.5),  zlim = c(0, max(pxs)), 
#                    lwd = 0.25, col="darkgrey", scales = list(arrows = FALSE, tick.number = 4, col = 1, cex = .5), drape = T, 
#                    col.regions = "lightblue", colorkey=F, screen = list(z=-45, x=-30));
# 
# trellis.device(pdf, file = "/Users/ivan/Dropbox/Shared/DR-selection/Example-nonparanormal/figure1B.pdf", color = TRUE, height=20, width=20, pointsize=10)
# 
# print(plotB);
# 
# dev.off();

# Panel C

x1 <- c(-75:75)/30;
x2 <- x1;
tau <- .5;

# Calibration of a1 and b1;
alpha1 <- 2;
xs <- finv(zs,alpha1,tau);
a1 <- 1/sd(xs);
b1 <- -a1*mean(xs);
f1 <- a1*fx(x1,alpha1,tau) + b1;
df1<- a1*dfx(x1,alpha1,tau); 

# Calibration of a2 and b2;
alpha2 <- 2;
xs <- finv(zs,alpha2,tau);
a2 <- 1/sd(xs);
b2 <- -a2*mean(xs);
f2 <- a2*fx(x2,alpha2,tau) + b2;
df2<- a2*dfx(x2,alpha2,tau); 

fxs  <- expand.grid(f1,f2);
dfxs <- expand.grid(df1,df2);

xs <- expand.grid(x1,x2);
pxs <- px(fxs,dfxs,p,mu,Sigma);

pdf(file = "/Users/ivan/Dropbox/Shared/DR-selection/Example-nonparanormal/figure1C-asymmetric-v2.pdf", color = TRUE, height=7, width=7, pointsize=10)
persp(x1,x2,matrix(pxs,ncol=length(x1)),  ylab = "v", xlab = "u", zlab = " ",
      xlim = c(-2.5, 2.5),  ylim = c(-2.5, 2.5),  zlim = c(0, max(pxs)), 
      lwd = 0.25,  nticks=6, ticktype = "detailed",
      col = "lightblue", theta=30,phi=50,shade=.25, cex.axis = 1, cex.lab = 1, lwd=1, lty=0);
title(main = expression(paste(tau,' = .5, ',alpha[u],' = 2, ', alpha[v],' = 2')));

dev.off();


# par.settings = list(axis.line = list(col = 1))
# trellis.par.set("axis.line",list(col=NA,lty=1,lwd=1));
# plotC <- wireframe(pxs ~ xs[,1] + xs[,2],  ylab = expression(scriptstyle(v)), xlab = expression(scriptstyle(u)), 
#                    zlab = expression(scriptstyle(" ")),  xlim = c(-2.5, 2.5),  ylim = c(-2.5, 2.5),  zlim = c(0, max(pxs)), 
#                    lwd = 0.25, col="darkgrey", scales = list(arrows = FALSE, tick.number = 4, col = 1, cex = .5), drape = T, 
#                    col.regions = "lightblue", colorkey=F, screen = list(z=-45, x=-30));
# 
# trellis.device(pdf, file = "/Users/ivan/Dropbox/Shared/DR-selection/Example-nonparanormal/figure1C.pdf", color = TRUE, height=7, width=7, pointsize=10)
# 
# plot(plotC);
# 
# dev.off();
# 
# trellis.device(pdf, file = "/Users/ivan/Dropbox/Shared/DR-selection/Example-nonparanormal/figure1.pdf", color = TRUE, height=20, width=30, pointsize=10)



# print(plotA, position=c(0,   0, 0.33, 1), more = TRUE);
# print(plotB, position=c(0.34,   0, 0.66, 1), more = TRUE);
# print(plotC, position=c(0.67, 0, .99, 1), more = FALSE);
# 
# dev.off();

# Panel D

# Calibration of a1 and b1;
alpha1 <- 1;
xs <- finv(zs,alpha1,tau);
a1 <- 1/sd(xs);
b1 <- -a1*mean(xs);
f1 <- a1*fx(x1,alpha1,tau) + b1;
df1<- a1*dfx(x1,alpha1,tau); 

# Calibration of a2 and b2;
alpha2 <- 1;
xs <- finv(zs,alpha2,tau);
a2 <- 1/sd(xs);
b2 <- -a2*mean(xs);
f2 <- a2*fx(x2,alpha2,tau) + b2;
df2<- a2*dfx(x2,alpha2,tau); 

fxs  <- expand.grid(f1,f2);
dfxs <- expand.grid(df1,df2);

xs <- expand.grid(x1,x2);
pxs <- px(fxs,dfxs,p,mu,Sigma);

pdf(file = "/Users/ivan/Dropbox/Shared/DR-selection/Example-nonparanormal/figure1D-asymmetric-v2.pdf", color = TRUE, height=7, width=7, pointsize=10)
persp(x1,x2,matrix(pxs,ncol=length(x1)),  ylab = "v", xlab = "u", zlab = " ",
      xlim = c(-2.5, 2.5),  ylim = c(-2.5, 2.5),  zlim = c(0, max(pxs)), 
      lwd = 0.25,  nticks=6, ticktype = "detailed",
      col = "lightblue", theta=30,phi=50,shade=.25, cex.axis = 1, cex.lab = 1, lwd=1, lty=0);
title(main = expression(paste(tau,' = .5, ',alpha[u],' = 1, ', alpha[v],' = 1')));

dev.off();


